The Davenport-Lewis-Schinzel problem on the reducibility of $f(X)-g(Y)$

We solve the problem of Davenport--Lewis--Schinzel (DLS), originating in the 1950s, regarding the reducibility of $f(X)-g(Y)\in\mathbb C[X,Y]$. This yields an almost-complete solution to the Hilbert--Siegel problem: For a polynomial map $f$ whose composition factors avoid only very specific low-degree polynomials, we explicitly describe over which integers the fibers of $f$ are reducible. We further apply the solution to stability of iterates of $f$ in arithmetic dynamics, and to solving the functional equation $f(X)=g(Y)$ in $X,Y\in\mathbb{C}(z)$.

==> anc/magma_verif_for_dls.txt <==
//1) "Same degree case" for Prop. 5.4: (giving empty output)

for k in [8,16] do tr:=TransitiveGroups(k);
for j:=1 to #tr do g:=tr[j]; 
if #[a[3]: a in Classes(g)|IsTransitive(sub<g|a[3]>)] gt 0 then
s:=[u`subgroup: u in Subgroups(g:OrderEqual:=#Stabilizer(g,1))];
for u in s do if #CosetImage(g,u) eq #g and (not IsConjugate(g,u,Stabilizer(g,1)))
and not IsTransitive(u)  //going through subgroups u yielding a reducible pair together with the point stabilizer in g
then g2:=Stabilizer(g,MinimalPartition(g)[1]);
phi,h:=CosetAction(g,u);
h2:=Stabilizer(h,MinimalPartition(h)[1]); psi:=BlocksAction(h,MinimalPartition(h));
if IsTransitive(psi(phi(g2))) //IsTransitive(phi(g2)) and IsTransitive((phi^-1)(h2)) /*The commented-out part is the actual test for minimal reducibility, but even the weaker test (namely whether the blocks images are transitive in each others action) gives no output */
then 
<Exponent(g), TransitiveGroupIdentification(g),TransitiveGroupIdentification(h)>;
end if; end if; end for; end if; end for; end for;



// 2) Mixed degree case of Prop. 5.4 (alternative computer verification for a theoretical argument given in the paper):
//2a) "Normal subgroup U containing square of a full cycle never has faithful (necessarily transitive, since order-8 element contained) deg.8 action"
//(Giving hits only when U\cong C_8 is normal in G; in particular, in all hits, G is a 2-group (and hence not a 3-step subgroup of S16))
/* Note that Normality of <x^2> (for 16-cycle x) implies "2-group" (this is clear without Magma as follows):
If maximal blocks action has image S4, then project to that; since the square of a 4-cycle in S4 is not normalized by S4, contradiction already. Hence maximal blocks image is C2.
Then take the block projection of the maximal block kernel. This contains an isomorphic image of <x^2>, so this cyclic transitive group of deg.8 must be normal in this image. But then this image, and thus the whole group, is a 2-group!
*/
tr:=TransitiveGroups(16);
for g in tr do 
s:=[a[3]: a in Classes(g)|IsTransitive(sub<g|a[3]>)]; for x in s do
u:=NormalClosure(g,sub<g|x^2>);
h:=Subgroups(u:OrderEqual:=Integers()!(#u/8)); 
for v in h do if #CosetImage(u,v`subgroup) eq #u then
<TransitiveGroupIdentification(g),TransitiveGroupIdentification(CosetImage(u,v`subgroup))>
;
end if; end for; end for; end for;


//2b) "Transitive Subgroup H containing normal closure of <x^2>, where x is 16-cycle, has unique minimal partition unless <x^2> is normal in G" (hence below gives no output):
tr:=TransitiveGroups(16);
 for g in tr do 
 s:=[a[3]: a in Classes(g)|CycleStructure(a[3]) eq [<16,1>]]; if #s gt 0 then
 for x in s do u:=NormalClosure(g,sub<g|x^2>); if #u gt 8 
 then
 ss:=Subgroups(g:IsTransitive:=true,OrderMultipleOf:=#u);
 for v in ss do if #(v`subgroup meet u) eq #u and
  #[a: a in AllPartitions(v`subgroup)| IsPrimitive(CosetImage(Stabilizer(v`subgroup,a),Stabilizer(v`subgroup,1)))] gt 1
  then <TransitiveGroupIdentification(g),TransitiveGroupIdentification(v`subgroup), #u>;
 AllPartitions(v`subgroup);
 end if; end for;end if;
 end for;end if; 
  end for;


//******************
/*3) For Case (3) of Corollary 1.4: Group-theoretical verification of genus-0 components of f(X)-g(Y) where (f,g) is among the indecomposable DLS pairs of deg. 7,11,13,15,21,31

//first the list of groups and ramification types (only in terms of element orders for simplicity)
excgps:=[PSL(3,2),  PrimitiveGroup(11,5),  PSL(3,3), PSL(4,2), PGammaL(3,4),  PSL(5,2)];
orders:=< 
<<2,3,7>,<2,4,7>,<2,2,2,7>>, 
 <<2,3,11>>,  
 <<2,3,13>,<2,4,13>,<2,6,13>,<2,2,2,13>>,
  <<2,4,15>,<2,6,15>,<2,2,2,15>>, 
  <<2,4,21>>,  
  <<2,4,31>>>;

//next, identifying genus-0 tuples corresponding to each of the above tuples of orders and in each case giving the genus and degree of each component of f(X)-g(Y), computed group-theoretically.

for i:=1 to #excgps do  g:=excgps[i]; c:=Classes(g);
m:=Subgroups(g:OrderEqual:=Integers()!(#g/Degree(g)));
u1:=m[1]`subgroup; u2:=m[2]`subgroup;
phi1,g1:=CosetAction(g,u1); phi2,g2:=CosetAction(g,u2);
orb:=Orbits(phi1(u2));
c:=[a[3]: a in Classes(g)];
for tup in orders[i] do power:=CartesianPower(c,#tup);
for x in power do if <Order(x[j]): j in [1..#tup]> eq tup
and &+[Degree(g1)-#Orbits(sub<g1|phi1(x[j])>): j in [1..#tup]] eq 2*(Degree(g1)-1)
 then
genera:=[];
for o in orb do phi3,g3:=CosetAction(g1,Stabilizer(phi1(u2), o[1]));
Append(~genera,
<1/2*&+[Degree(g3)-#Orbits(sub<g3|phi3(phi1(x[j]))>): j in [1..#tup]]-(Degree(g3)-1),
Degree(g3)/Degree(g1)>);
end for;
i; tup; genera;
end if; end for; end for; end for;
